Test like you Train in Implicit Deep Learning

Implicit deep learning has recently gained popularity with applications ranging from meta-learning to Deep Equilibrium Networks (DEQs). In its general formulation, it relies on expressing some components of deep learning pipelines implicitly, typically via a root equation called the inner problem. In practice, the solution of the inner problem is approximated during training with an iterative procedure, usually with a fixed number of inner iterations. During inference, the inner problem needs to be solved with new data. A popular belief is that increasing the number of inner iterations compared to the one used during training yields better performance. In this paper, we question such an assumption and provide a detailed theoretical analysis in a simple setting. We demonstrate that overparametrization plays a key role: increasing the number of iterations at test time cannot improve performance for overparametrized networks. We validate our theory on an array of implicit deep-learning problems. DEQs, which are typically overparametrized, do not benefit from increasing the number of iterations at inference while meta-learning, which is typically not overparametrized, benefits from it.

==> Figures/pareto_curves.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_results = pd.read_csv('results.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### df_result processing ####\n",
    "\n",
    "# make sure that for phase == 'eval' lines in df_results\n",
    "# f_thres_train is filled with the value of pareto_output_f{f_thres_train}, where\n",
    "# pareto_output_ appears in opts column\n",
    "def extract_f_thres_train_from_row(row):\n",
    "    opts = row['opts'].split(',')\n",
    "    for opt in opts:\n",
    "        if opt.startswith('pareto_output_f'):\n",
    "            dir_name = opt.split('/')[0]\n",
    "            f_thres_train = int(dir_name.split('_')[-1][1:])\n",
    "            return f_thres_train\n",
    "        elif opt.startswith('pareto_cifar/pareto_output_f'):\n",
    "            dir_name = opt.split('/')[1]\n",
    "            f_thres_train = int(dir_name.split('_')[-1][1:])\n",
    "            return f_thres_train\n",
    "df_results['f_thres_train'] = df_results.apply(\n",
    "    lambda row: extract_f_thres_train_from_row(row) \n",
    "    if row['phase'] == 'eval' \n",
    "    else row['f_thres_train'], \n",
    "    axis=1,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n",
      "/tmp/ipykernel_151283/2823628905.py:21: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_curve['top1'] = df_curve['top1'].astype(float)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x288 with 7 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# f_thres_evals = [3, 6, 9, 18, 25]\n",
    "f_thres_evals = [2, 4, 6, 8, 10, 12, 15]\n",
    "model_size = 'LARGE_reg'\n",
    "model_size = f'cls_mdeq_{model_size}'\n",
    "model_size_warm = f'{model_size}_warm'\n",
    "fig, axs = plt.subplots(1, len(f_thres_evals), sharey=True, figsize=(12, 4))\n",
    "query_config = {\n",
    "    'vanilla': {\n",
    "        'warm_init': False,\n",
    "    },\n",
    "    'warm_init': {\n",
    "        'warm_init': True,\n",
    "    },\n",
    "}\n",
    "\n",
    "for i, f_thres_eval in enumerate(f_thres_evals):\n",
    "    for curve_name, query_kwargs in query_config.items():\n",
    "        warm_init = query_kwargs['warm_init']\n",
    "        query = \"warm_init == @warm_init & f_thres_val == @f_thres_eval & phase == 'eval' & (model_size == @model_size | model_size == @model_size_warm)\"\n",
    "        df_curve = df_results.query(query)\n",
    "        df_curve['top1'] = df_curve['top1'].astype(float)\n",
    "        # plot the top1 accuracy function of f_thres_train,\n",
    "        # where the top1 accuracy is averaged over all the seeds\n",
    "        # in addition, plot the standard deviation of the top1 accuracy\n",
    "        # as an error bar for each data point\n",
    "        df_curve_gp = df_curve.groupby(['f_thres_train'])\n",
    "        top1_mean = df_curve_gp['top1'].mean()\n",
    "        top1_std = df_curve_gp['top1'].std()\n",
    "        axs[i].errorbar(\n",
    "            top1_mean.index.values,\n",
    "            top1_mean.values,\n",
    "            yerr=top1_std.values,\n",
    "            label=curve_name,\n",
    "            marker='o',\n",
    "            linestyle='--',\n",
    "            linewidth=2,\n",
    "            markersize=8,\n",
    "        )\n",
    "        axs[i].set_title(f'f_thres_eval = {f_thres_eval}')\n",
    "        if i == 0:\n",
    "            axs[i].set_ylabel('top1 accuracy')\n",
    "        axs[i].set_xlabel('f_thres_train')\n",
    "axs[-1].legend()\n",
    "fig.suptitle(f'Test accuracy function of the number of forward pass steps during training for {model_size}')\n",
    "plt.savefig(f'pareto_curve_{model_size}.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.13 ('venv': venv)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "82728e18894ad7a887dec78b1bf9258c0d3b917fc3f2334bdf2c1f3092d04f20"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

